From Local Chaos to Critical Slowing Down: A Theory of the Functional Connectivity of Small Neural Circuits

Functional connectivity is a fundamental property of neural networks that quantifies the segregation and integration of information between cortical areas. Due to mathematical complexity, a theory that could explain how the parameters of mesoscopic networks composed of a few tens of neurons affect the functional connectivity is still to be formulated. Yet, many interesting problems in neuroscience involve the study of networks composed of a small number of neurons. Based on a recent study of the dynamics of small neural circuits, we combine the analysis of local bifurcations of multi-population neural networks of arbitrary size with the analytical calculation of the functional connectivity. We study the functional connectivity in different regimes, showing that external stimuli cause the network to switch from asynchronous states characterized by weak correlation and low variability (local chaos), to synchronous states characterized by strong correlations and wide temporal fluctuations (critical slowing down). Local chaos typically occurs in large networks, but here we show that it can also be generated by strong stimuli in small neural circuits. On the other side, critical slowing down is expected to occur when the stimulus moves the network close to a local bifurcation. In particular, strongly positive correlations occur at the saddle-node and Andronov-Hopf bifurcations of the network, while strongly negative correlations occur when the network undergoes a spontaneous symmetry-breaking at the branching-point bifurcations. These results prove that the functional connectivity of firing-rate network models is strongly affected by the external stimuli even if the anatomical connections are fixed, and suggest an effective mechanism through which biological networks can dynamically modulate the encoding and integration of sensory information.

==> anc/Fundamental_Matrix.py <==
######################################################################################################################################################################
#                                                                                                                                                                    #
#                                                                                                                                                                    #
#    THIS CODE COMPARES THE FUNDAMENTAL MATRIX CALCULATED BY THE WHOLE NXN JACOBIAN MATRIX OF THE NETWORK, AND THAT CALCULATED BY THE pXp REDUCED JACOBIAN MATRIX    #
#                                                                                                                                                                    #
#                                                                                                                                                                    #
######################################################################################################################################################################



import numpy as np
from scipy import optimize, linalg
import warnings



######################################################################################################################################################################
##############################################################                                         ###############################################################
##############################################################  RANDOMLY GENERATED NETWORK PARAMETERS  ###############################################################
##############################################################                                         ###############################################################
######################################################################################################################################################################



p = 3                                                               # Number of populations
population_sizes = np.random.random_integers(2, 4, p)               # Size of the populations, i.e. the number of neurons in each population
tau = np.random.uniform(1, 3, p)                                    # Membrane time constants
nu_max = np.random.uniform(1, 3, p)                                 # Maximum firing rates of the activation functions
Lambda = np.random.uniform(1, 2, p)                                 # Slopes of the activation functions
V_T = np.random.uniform(-2, 2, p)                                   # Threshold potentials of the activation functions
I = np.random.uniform(-3, 3, p)                                     # External input currents
population_type = np.random.choice([-1,1], p)                       # Types of neurons: -1 = Inhibitory, 1 = Excitatory
synaptic_weights = np.random.uniform(1, 10, (p,p))*population_type  # Synaptic weights



######################################################################################################################################################################



N = np.sum(population_sizes)     # Total size of the network


warnings.filterwarnings('ignore')


def S(V):                        # Algebraic activation function
    return 0.5*nu_max*(1 + 0.5*Lambda*(V - V_T)/np.sqrt(1. + pow(Lambda*(V - V_T)/2., 2)))


def der_S(V):                    # Derivative of the algebraic activation function
    return 0.25*nu_max*Lambda/pow(1 + pow(Lambda*(V - V_T)/2., 2), 3./2.)


def block_matrix(matrix):        # This function stretches a pXp input matrix along two axes according to the vector population_sizes, and returns a NXN block matrix
    return np.repeat(np.repeat(matrix, population_sizes, axis=0), population_sizes, axis=1)


def diagonal_matrix(vector):     # This function stretches a 1Xp input vector according to the vector population_sizes, and returns a NXN diagonal matrix
    return np.diag(np.repeat(vector, population_sizes))


def Jacobian_matrix(x):          # NXN Jacobian matrix of the whole network
    W = block_matrix(synaptic_weights*der_S(x)/float(N-1))
    np.fill_diagonal(W, 0)
    return -diagonal_matrix(np.divide(1., tau)) + W


def reduced_Jacobian_matrix(x):  # pXp reduced Jacobian matrix
    W = synaptic_weights*der_S(x)*population_sizes/float(N-1)
    np.fill_diagonal(W, 0)
    return np.diag(-np.divide(1., tau) + np.diag(synaptic_weights)*der_S(x)*(population_sizes - 1)/float(N-1)) + W

                       
def nullclines_system(x):        # System of equations satisfied by the stationary membrane potentials
    return -np.divide(x, tau) + (np.dot(synaptic_weights, population_sizes*S(x)) - np.diag(synaptic_weights)*S(x))/float(N-1) + I



######################################################################################################################################################################



while(True):

  initial_guess = np.random.uniform(-2, 2, p)
  potentials = optimize.root(nullclines_system, initial_guess, jac = reduced_Jacobian_matrix)  # Stationary membrane potentials (i.e. the solutions of the system (S2) in the Supplementary Materials)

  if(potentials.success):

      break


lambda_P = -(np.divide(1., tau) + np.diag(synaptic_weights)*der_S(potentials.x)/float(N-1))    # Eigenvalues \lambda^{\mathcal{P}} (see Eq. (S3) in the Supplementary Materials)
lambda_R, P = np.linalg.eig(reduced_Jacobian_matrix(potentials.x))                             # Eigenquantities of the reduced Jacobian matrix


inv_N = np.divide(1., population_sizes)
inv_N = inv_N[:, np.newaxis]

inv_A = np.linalg.inv(np.transpose(P))*inv_N


Z = sum(np.outer(P[:,i], inv_A[:,i])*np.exp(lambda_R[i]) for i in range(0, p)) - np.diag(np.divide(1., population_sizes)*np.exp(lambda_P))  # Fundamental matrix calculated by the pXp reduced Jacobian matrix (see Eqs. (S24)
exp_matrix_method_1 = block_matrix(Z) + diagonal_matrix(np.exp(lambda_P))                                                                   # and (S26) in the Supplementary Materials)

exp_matrix_method_2 = linalg.expm(Jacobian_matrix(potentials.x))   # Fundamental matrix calculated by the whole NXN Jacobian matrix of the newtwork

distance = np.sum(abs(exp_matrix_method_1 - exp_matrix_method_2))  # Distance between the two matrices. A small distance means that the two methods provide identical results, apart from numerical approximation errors.



######################################################################################################################################################################



print "Number of Populations = " + str(p)
print "\nPopulation Sizes = " + str(population_sizes)
print "\ntau = " + str(tau)
print "\nnu_max = " + str(nu_max)
print "\nLambda =" + str(Lambda)
print "\nV_T = " + str(V_T)
print "\nI = " + str(I)
print "\nSynaptic Weights = \n" + str(synaptic_weights)
print "\nMembrane Potentials = " + str(potentials.x)
print "\n-----------------------------------------------------"
print "\nDistance = " + str(distance)
print "\n-----------------------------------------------------"

raw_input("\nPress ENTER to Exit.")
quit()


